Rotated sphere packing designs

We propose a new class of space-filling designs called rotated sphere packing designs for computer experiments. The approach starts from the asymptotically optimal positioning of identical balls that covers the unit cube. Properly scaled, rotated, translated and extracted, such designs are excellent in maximin distance criterion, low in discrepancy, good in projective uniformity and thus useful in both prediction and numerical integration purposes. We provide a fast algorithm to construct such designs for any numbers of dimensions and points with R codes available online. Theoretical and numerical results are also provided.

==> RSPD20151231.r <==
%auto-ignore
## Rotated sphere packing designs
## Last modified on Dec. 31, 2015
## 
## Author:   Blinded
## Contact:  Blinded
## Website:  Blinded
##
## Description: 
## "RSPD" is used to generate rotated sphere packing designs
## 
## Usage: 
## RSPD(n,m=2,angle="magic",w=100)
##
## Arguments: 
## n: the number of points, n>=2
## m: the number of dimensions, m>=2
## angle: the rotation angle for m=2, either "random" or "magic".
## w: the number of random designs generated. 
##
## Value:
## "RSPD" returns a list with the following components: 
##   design: the generated design in region [0,1]^m 
##   generator: the generator matrix
##   rotation: the rotation matrix
##   delta: the parameter delta
##   Theta: the density of the lattice 
##   l: the parameter l
##   worstdistance: the worst predictive distance for the inner region
##   minfgr2: the criterion for projective uniformity for the final design
##
## References: 
##   Rotated Sphere Packing Designs, 2015, submitted. 
##
## Examples: 
## X=RSPD(n=100,m=4,w=100)
## plot(X$design)


fgr2 <- function(D) {
	dis <- (dist(D[, 1]))^2
	for (j in 2:dim(D)[2]) dis <- dis * (dist(D[, j]))^2
	DIST <- as.matrix(dis)
	fn <- sum(1/dis)
	lfn <- log(fn)
	return(lfn)
}
  
addfrom <- function(m,tryF,ballr2) {
	sumF <- sum(tryF) 
	if( sum(tryF^2)*(m+1)/m - sumF^2/m > ballr2 ) return(0)
	dd2m <- rep(0,2*m+2)
	dd2m[1:m] <- -2*(m+1)*tryF +2*sumF +m
	dd2m[(m+1):(2*m)] <- 2*(m+1)*tryF -2*sumF +m
	dd2m[2*m+1] <- -2*sumF +m
	dd2m[2*m+2] <- 2*sumF +m
	minv <- 0
	mind <- 0
	for(s in 1:(2*m+2)) if(dd2m[s]<minv) { minv <- dd2m[s]; mind <- s; }
	return(mind)
}


RSPD <- function(n, m=2, angle="magic", w=100){

	n <- as.integer(n)
	if(is.na(n)) stop("n must be an integer greater than one")
	if(n<=1) stop("n must be an integer greater than one")
	m <- as.integer(m)
	if(is.na(m)) stop("m must be an integer greater than one")
	if(m<=1) stop("m must be an integer greater than one")
	w <- as.integer(w)
	if(is.na(w)) stop("w must be an integer greater than one")
	if(w<=0) stop("w must be an positive integer")

	G <- matrix(-1,m,m)
	diag(G) <- m-sqrt(m+1)
	G <- G/(sqrt(m+1)-1)/sqrt(m)
	etamin <- sqrt(m+1)/sqrt(2*m)
	detG <- (m+1)^((m-1)/2)/m^{m/2}
	rhoc <- sqrt((m+2)/12)
	Omega <- pi^(m/2)/gamma(m/2+1)
	Theta <- Omega*rhoc^m/detG
	l <- (n*detG)^(1/m)
	
	nsd <- 0
	for(r in (m+1)/m^seq(1.7,.99,-0.05)) {
		ballr <- l/2 * sqrt(m) + rhoc*r 
		ballr2 <- ballr^2
		N <- Omega * ballr^m / detG *1.1 + 1000*m
		
		FE <- matrix(0,N,m)
		nrowFE <- 1
		srowFE <- 1
		while(srowFE<=nrowFE ) {  
			tF <- FE[srowFE,1:m]
			maxF <- max(tF)
			minF <- min(tF)
			for(s in 1:m) if(tF[s]>=max(tF)-1) {
				tryF <- tF
				tryF[s] <- tryF[s]+1
				if(addfrom(m,tryF,ballr2)==s) { 
					nrowFE <- nrowFE +1
					FE[nrowFE,1:m] <- tryF
				}
			}
			for(s in 1:m) if(tF[s]<=min(tF)+1) {
				tryF <- tF
				tryF[s] <- tryF[s]-1
				if(addfrom(m,tryF,ballr2)==m+s) { 
					nrowFE <- nrowFE +1
					FE[nrowFE,1:m] <- tryF
				}
			}
			tryF <- tF+1
			if(addfrom(m,tryF,ballr2)==2*m+1) { 
				nrowFE <- nrowFE +1
				FE[nrowFE,1:m] <- tryF
			}
			tryF <- tF-1
			if(addfrom(m,tryF,ballr2)==2*m+2) { 
				nrowFE <- nrowFE +1
				FE[nrowFE,1:m] <- tryF
			}
			srowFE <- srowFE +1
			if(nrowFE>=dim(FE)[1]-2*m-2) FE=rbind(FE,matrix(0,N,m))
		}
		FE <- FE[1:nrowFE,]
		
		minfgr2 <- 0  
		for(ll in 1:(w*2)) {
			
			CPair <- matrix(0,m*(m-1)/2,2)
			row <- 1
			for(i in 1:(m-1)) for(j in (i+1):m) { CPair[row,1] <- i; CPair[row,2] <- j; row <- row+1; }
			R <- diag(m)
			if(m>2|angle!='magic') for(a in 1:((m*(m-1)/2))) {
				alpha <- runif(1,0,2*pi)
				thepair <- CPair[a,]
				W <- diag(m)
				W[thepair[1],thepair[1]] <- cos(alpha); W[thepair[2],thepair[2]] <- cos(alpha); 
				W[thepair[1],thepair[2]] <- sin(alpha); W[thepair[2],thepair[1]] <- -sin(alpha); 
				R <- R%*%W
			}
			GR <- G %*% R
			E <- FE %*% GR 

			isE <- FALSE
			isB <- FALSE
			isL <- FALSE
			epsilonV <- matrix(0,3,m)
			for(i in 1:20) {
				epsilon <- runif(m,-rhoc*r,rhoc*r)
				D <- E
				for(j in 1:m) { if(length(D)<=m) break; D <- D[ abs(D[,j]-epsilon[j])<l/2 ,]; }
				if(length(D)<=m) next; 
				if(dim(D)[1]==n) { isE <- TRUE; epsilonV[1,] <- epsilon; break; }
				if(isL==FALSE & dim(D)[1]<n) { isL <- TRUE; epsilonV[2,] <- epsilon; }
				if(isB==FALSE & dim(D)[1]>n) { isB <- TRUE; epsilonV[3,] <- epsilon; }
				if(isL==TRUE & isB==TRUE) break;
			}
			try1 <- i
			if(try1==20) next; 
			try2 <- 0
			try3 <- 0
			
			if(isE==FALSE) for(j in 1:(m-1)) {
				try2 <- j
				epsilon <- c(epsilonV[2,1:j],epsilonV[3,(j+1):m])
				D <- E
				for(j in 1:m) { if(length(D)<=m) break;  D <- D[ abs(D[,j]-epsilon[j])<l/2 ,]; }
				if(length(D)<=m) next; 
				if(dim(D)[1]==n) { isE <- TRUE; epsilonV[1,] <- epsilon; break; }
				if(dim(D)[1]<n) { epsilonV[2,] <- epsilon; break; }
				if(dim(D)[1]>n) { epsilonV[3,] <- epsilon; }
			}

			if(isE==FALSE) for(k in 1:20) { 
				try3 <- k
				epsilon <- (epsilonV[2,]+epsilonV[3,])/2
				D <- E
				for(j in 1:m) { if(length(D)<=m) break; D <- D[ abs(D[,j]-epsilon[j])<l/2 ,]; }
				if(length(D)<=m) next; 
				if(dim(D)[1]==n) { isE <- TRUE; epsilonV[1,] <- epsilon; break; }
				if(dim(D)[1]<n) { epsilonV[2,] <- epsilon; }
				if(dim(D)[1]>n) { epsilonV[3,] <- epsilon; }
			}
			if(try3==20) next;
			
			nsd <- nsd+1
			for(j in 1:m) D[,j] <- (D[,j]-epsilon[j]) / l + .5

			fgr2D <- fgr2(D)
			if(nsd==1|fgr2D<minfgr2) {
				Dopt <- D
				minfgr2 <- fgr2D
				Ropt <- R
				epsilonopt <- epsilon
			}
			
			if(nsd>=w) break; 
		}
		
		if(nsd>=w) break; 
	}
		
	D <- Dopt

	list(design=Dopt,generator=G,rotation=Ropt,delta=-epsilonopt,Theta=Theta,l=l,worstdistance=rhoc/l,minfgr2=minfgr2)
}


